Highly Efficient Lattice-Boltzmann Multiphase Simulations of Immiscible Fluids at High-Density Ratios on CPUs and GPUs through Code Generation

A high-performance implementation of a multiphase lattice Boltzmann method based on the conservative Allen-Cahn model supporting high-density ratios and high Reynolds numbers is presented. Metaprogramming techniques are used to generate optimized code for CPUs and GPUs automatically. The coupled model is specified in a high-level symbolic description and optimized through automatic transformations. The memory footprint of the resulting algorithm is reduced through the fusion of compute kernels. A roofline analysis demonstrates the excellent efficiency of the generated code on a single GPU. The resulting single GPU code has been integrated into the multiphysics framework waLBerla to run massively parallel simulations on large domains. Communication hiding and GPUDirect-enabled MPI yield near-perfect scaling behaviour. Scaling experiments are conducted on the Piz Daint supercomputer with up to 2048 GPUs, simulating several hundred fully resolved bubbles. Further, validation of the implementation is shown in a physically relevant scenario-a three-dimensional rising air bubble in water.

==> listings/format.py <==
#!/usr/bin/env python3
from pygments import highlight
from pygments.lexers import PythonLexer, PythonConsoleLexer
from pygments.formatters import LatexFormatter
from pygments.styles import get_style_by_name
import os

inputDir  = os.path.join( os.getcwd(), "input" )
outputDir = os.path.join( os.getcwd(), "output" )

if not os.path.exists(outputDir):
        os.makedirs(outputDir)

formatter = LatexFormatter( style='friendly', title="This is a title", titel="This is a title", verboptions="fontsize=\\footnotesize, frame=single", encoding='utf-8')


for i in os.listdir( inputDir ):
    if i.startswith('.'):
        continue
    print(i)
    code = open( os.path.join(inputDir,i), encoding='utf-8' ).read()
    outputFile = open( os.path.join(outputDir,i + ".tex" ) , 'wb' )
    result = highlight(code, PythonLexer(encoding='utf-8'), formatter )
    outputFile.write(result)
    #print ( highlight(code, PythonLexer(encoding='utf-8'), formatter ), file=outputFile )
    
defFile = open( os.path.join(outputDir, "pygmentsDefs.tex" ) , 'w+' )
print( formatter.get_style_defs(), file=defFile )



==> listings/input/collision.py <==
method = lbmpy.create_lb_method()

M = method.moment_matrix
S = method.relaxation_rates
m_eq = method.moment_equilibrium_values
F = hydrodynamic_force()
m = M * g

g = m - (m - m_eq + 0.5 * F) * S + F
g = g * M.inv()

